Injective choosability of subcubic planar graphs with girth 6

An injective coloring of a graph $G$ is an assignment of colors to the vertices of $G$ so that any two vertices with a common neighbor have distinct colors. A graph $G$ is injectively $k$-choosable if for any list assignment $L$, where $|L(v)| \geq k$ for all $v \in V(G)$, $G$ has an injective $L$-coloring. Injective colorings have applications in the theory of error-correcting codes and are closely related to other notions of colorability. In this paper, we show that subcubic planar graphs with girth at least 6 are injectively 5-choosable. This strengthens a result of Lu\v{z}ar, \v{S}krekovski, and Tancer that subcubic planar graphs with girth at least 7 are injectively 5-colorable. Our result also improves several other results in particular cases.

==> anc/injective.sage <==
# Part of paper: Injective choosability of subcubic planar graphs with girth 6
# by: Boris Brimkov, Jennifer Edmond, Robert Lazar, 
#     Bernard Lidicky, Kacy Messerschmidt, Shanise Walker
#
# Preprint availabel at https://arxiv.org/abs/1611.03454
#
# This is a program designed to test injective 5-list coloring of graphs
# In general, it is enough to provide just a graph and a list of vertices
# with external neighbors.
#
# The testing is using:
#   - Simple reductions (like vertex with degree less than its list size)
#   - Alon-Tarsi orientations
# If these do not work, program tries to list assignments, but only for
# lists that are subsets of {1,2,3,4,5}. It seems that this has a good
# chance of finding a bad list assignment if one is present. But it is NOT
# a conclusive test for list coloring. Luckily, for the graphs we need to
# testsimple reductions and Alon-Tarsi always work for list colorable graphs
# and even the restricted lists are sufficient to obtain a counterexample.
#  
# The program is written in Sage http://www.sagemath.org/
# Suggestion to run the program is:
#
#    sage injective.sage | tee output.txt | grep not
#
# This way you can store the whole output but the only interesting
# lines are lines containing 'not'. They are:
'''
Alon-Tarsi does not work... for C_2_2 trying to generate lists --- NEEDS TO BE TESTED BY HAND
Alon-Tarsi does not work... for C_2_2+2V7 trying to generate lists --- NEEDS TO BE TESTED BY HAND
:-( The graphs  C_2_2+2V7  is not reducible
Alon-Tarsi does not work... for C_8_1+1V5+3V7 trying to generate lists --- NEEDS TO BE TESTED BY HAND
:-( The graphs  C_8_1+1V5+3V7  is not reducible
Alon-Tarsi does not work... for C_8_5+2V9 trying to generate lists --- NEEDS TO BE TESTED BY HAND
:-( The graphs  C_8_5+2V9  is not reducible
'''
# C_2_2 can be verified by hand that it is indeed reducible
# C_2_2+2V7 is an exception that is discussed in the paper
# C_8_1+1V5+3V7 is actually not a planar graph. When we test by adding external neighbors, the program
#          is ignoring planarity testing. Maybe it could be added to also speed up the computation.
# C_8_5+2V9 is an exception discussed in the paper
#

import itertools

# Creates square of a graph G
def make_conflict_graph_injective(G):
    '''Creates conflict graph for injective colofing by squaring G.
    
    Creates a graph H where vertices u,v are adjacent if they have
    a common neighbor in G.

    Args:
        G: a graph

    Returns:
        graph H 
    '''
    A = G.adjacency_matrix()
    B = A*A
    for i in range(B.nrows()):
        for j in range(B.ncols()):
            if (i == j): B[i,j] = 0
            if B[i,j] > 0: B[i,j] = 1
    return Graph(B)


# Creates square of a graph G + G
def make_conflict_graph_full(G):
    ''' Creates conflict graph for coloring squares if G.

    Creates a graph H where vertices u,v are adjacent if they have
    have a common neighbor in G or if they are adjacent in G
    '''

    A = G.adjacency_matrix()
    B = A*A+A
    for i in range(B.nrows()):
        for j in range(B.ncols()):
            if (i == j): B[i,j] = 0
            if B[i,j] > 0: B[i,j] = 1
    return Graph(B)

# Creates conflict graph
def make_conflict_graph(G):
    '''Creates conflict graph.

    This function can be used to swap make_conflict_graph_full and make_conflict_graph_injective
    '''
    return make_conflict_graph_injective(G)
    

    
    

def findsubsets(S,m):
    '''Creates a list of lists of sizes m that contain subsets of S.

    Args:
        S: list
        m: integer
    '''
    #Issue is that itertools.combinations creates a touple rather than a list
    return list(list(x) for x in itertools.combinations(S, m))
    

# Tests if lists L1 and L2 are disjoint    
def disjoint_lists(L1,L2):
    '''Tests if lists L1 and L2 used fo coloring are disjoint.

    It takes into account that 0 is a wildcard. Means color not yet
    specified.
    '''
    if (0 in L1) or (0 in L2):
        return False
    if set(L1).isdisjoint(L2):
        return True
    return False

# Graph with no vertices is L-colorable
def clearly_colorable(G,L):
    '''Returns True if a graph G is L-colorable.

    It is a very simple test.
    '''
    return (G.order() == 0) 
    
# Surely graph with empty list is not L-colorable    
def clearly_not_colorable(G,L):
    '''Returns True if a graph G is clearly not L-colorable.

    This is a very simple test.
    '''
    for v in G.vertices():
        if len(L[v]) <= 0: return True
    return False
    
# The following code is from Derric Stolee and it provides
# test for Alon Tarsi orientation
class ATOrientations(object):
    
    def __init__(self, G, E, f):
        self.G = G;
        self.E = E;
        self.f = f;
        self.i = 0;
        self.orientation = [-1] * len(E);
        self.out_degree = {};
        for v in G.vertices():
            self.out_degree[v] = 0;
        
    def __iter__(self):
        return self;
        
    def __next__(self):
        return self.next();
        
    def next(self):
        # goal: construct the NEXT coloring!
        if self.i >= len(self.E):
            self.i -= 1;
        
        while self.i >= 0:
            if self.i >= len(self.E):
                return self.orientation
            
            u, v = self.E[self.i];
            d = self.orientation[self.i];
            
            if d == -1:
                self.orientation[self.i] = 0;
                self.out_degree[u] += 1;
                out_vert = u;
                
            if d == 0:
                self.out_degree[u] -= 1; # remove out_degree on previous out_vert
                out_vert = v;
                self.out_degree[v] += 1;
                self.orientation[self.i] = 1;
                
            if d == 1:
                self.out_degree[v] -= 1; # remove out_degree on previous out_vert
                self.orientation[self.i] = -1;
                self.i -= 1;
                continue;
            
            fails = False;            
            
            if self.out_degree[out_vert] >= self.f[out_vert]:
                fails = True   
                
            if fails:
                continue;
                
            # does not fail!
            self.i += 1;
            
        # loop ends... so we are done with things!    
        raise StopIteration();


class EulerianSubgraphs(object):
    
    def __init__(self, G, E, orientation):
        self.G = G;
        self.E = E;
        self.orientation = orientation;
        self.in_set = [-1] * len(E);
        self.i = 0;
        self.out_degree = {};
        self.in_degree = {};
        self.blank_degree = {};
        for v in G.vertices():
            self.out_degree[v] = 0;
            self.in_degree[v] = 0;
            self.blank_degree[v] = 0;
        
        
    def __iter__(self):
        return self;
        
    def __next__(self):
        return self.next();
        
    def next(self):
        # goal: construct the NEXT orientation!
        if self.i >= len(self.E):
            self.i -= 1;
        
        while self.i >= 0:
            if self.i >= len(self.E):
                return self.in_set
            
            u, v = self.E[self.i];
            o = self.orientation[self.i];
            
            in_vert = v;
            out_vert = u;
            
            if o == 1:
                in_vert = u;
                out_vert = v;
                
            s = self.in_set[self.i];
            
            # not considered yet
            if s == -1:
                self.blank_degree[out_vert] += 1;
                self.blank_degree[in_vert]  += 1;
                self.in_set[self.i] = 0;
                
            if s == 0:
                self.blank_degree[out_vert] -= 1;
                self.blank_degree[in_vert]  -= 1;
                
                self.out_degree[out_vert]   += 1;
                self.in_degree[in_vert]     += 1;
                self.in_set[self.i]          = 1;
                
                
            if s == 1:
                self.out_degree[out_vert]   -= 1;
                self.in_degree[in_vert]     -= 1;
                self.in_set[self.i]          =-1;
                self.i -= 1;
                continue;
            
            fails = False;           
            
            if self.out_degree[in_vert] + self.in_degree[in_vert] + self.blank_degree[in_vert] == self.G.degree(in_vert):
                if self.out_degree[in_vert] != self.in_degree[in_vert]:
                    fails = True 
                                        
            if self.out_degree[out_vert] + self.in_degree[out_vert] + self.blank_degree[out_vert] == self.G.degree(out_vert):
                if self.out_degree[out_vert] != self.in_degree[out_vert]:
                    fails = True   
                
            if fails:
                continue;
                
            # does not fail!
            self.i += 1;
            
        # loop ends... so we are done with things!    
        raise StopIteration();
        

def isAlonTarsi(G, f):
    '''Tests if Alon-Tarsi theorem applies on a  graph G with list sizes f.

    Let G be a graph with list assignment L, where every vertex v has a list
    of size f(v).
    Alon-Tarsi theorem states that if there exists an orientation of the edges
    of G such that the outdegree of every vertex v is at most f(v)-1 and the number
    of odd and even Eulerian subrgaphs (counting number of edges) is different,
    then G is L-colorable.

    This function enumerates orientations with outdegrees at most f(v)-1 at every
    vertex and then checks the number of odd and even eulerian subgraphs. If there
    is an orientation with different number of odd and even subgraphs, it returns True.

    Args:
        G: Graph
        f: list of list sizes for every vertex of G
    '''
    
    E = G.edges(labels=False)
    #print E
    
    # generate all orientations that satisfy the f-condition
    for orientation in ATOrientations(G, E, f):
        num_even = 0;
        num_odd = 0;
        for es in EulerianSubgraphs(G, E, orientation):
            count = len([ i for i in range(len(E)) if es[i] == 1 ]);
            
            if (count % 2) == 0 :
                num_even += 1;
            else:
                num_odd += 1;
        
        
        if num_even != num_odd:
            ostr = "Orientation:";
            for i in range(len(E)):
                if orientation[i] == 0:
                    ostr += " (%d,%d)" % E[i];
                else:
                    ostr += " (%d,%d)" % (E[i][1],E[i][0]);
            print ostr;
            print "Even Orientations: %d, Odd Orientations: %d" % (num_even, num_odd);
            return True;
    # count the eulerian subgraphs
    
    return False;

 
    
    

def simplify(G,L):
    '''Modifies G by removing easy reducible configurations and forced configurations.

    Tests for vertices with lists bigger than their degree or vertices
    whose lists are sufficiently disjoint from neighbors. Also, if a vertex
    has exactly one color in its list i.e., the vertex is colored, it removes
    the vertex and its color from the neighbors.

    NOTE: There is also test for Gallai tree, but the functions from Sage are
    currently broken, so the test does not work.

    Args:
        G: Graph
        L: List of colors available for each vertex. So it is a list of lists.
           Color 0 means the color is not determined yet.
    '''
    #print "Simplify",L
    try_simplify=True
    while(try_simplify):
        try_simplify=False
        
        # Try force coloring of a vertex on others
        for v in G.vertices():
            if len(L[v]) == 1 and L[v][0] != 0:
                color_v = L[v][0]
                for u in G.neighbors(v):
                   if 0 not in L[u]:
                       if color_v in L[u]:
                           L[u].remove(color_v)
                       #G.delete_edge([u,v])
                   else:
                       L[u].pop()
                G.delete_vertex(v)
                try_simplify=True
                
            if len(L[v]) == 1 and L[v][0] == 0:
                may_reduce = True
                for u in G.neighbors(v):
                   if 0 not in L[u]:
                       may_reduce = False
                       break
                if may_reduce:
                    for u in G.neighbors(v):
                        L[u].pop()
                    G.delete_vertex(v)
                    try_simplify=True
                                        
        # Try if degree smaller than the size of the list
        for v in G.vertices():
            if G.degree(v) < len(L[v]):
                G.delete_vertex(v)
                try_simplify=True
                
        # Try if two lists are disjoint
        for v in G.vertices():
            for u in G.neighbors(v):
                if u < v: continue
                # test if disjoint lists
                if disjoint_lists(L[u],L[v]):
                    G.delete_edge([u,v])
                    try_simplify=True
                    
    # Also test for Gallai tree in every connected component of G
    # If degrees are at most list sizes and component is not a gallai
    # tree, then it can be removed.
    # NOTE: The function CC.is_gallai_tree() is broken in Sage at the date
    # of writing this code, so it is disabled.
    #
    '''
    for CC in G.connected_components_subgraphs():  
        test_gallai = True
        for v in CC.vertices():
            if CC.degree(v) > len(L[v]):
                test_gallai = False
                break
        if test_gallai and (not CC.is_gallai_tree()):
            G.delete_vertices(CC.vertices())
    '''

# Try generate lists. They already have the correct sizes but 0 means it should be replaced by
# something else...



# Test if G is L colorable
# G ... graph
# L ... lists
# v ... next vertex to color
def is_G_Lcolorable(G_in,L_in):
    G = G_in.copy()
    L = deepcopy(L_in)
    
    simplify(G,L)
    
    if clearly_colorable(G,L): return True
    if clearly_not_colorable(G,L): return False
    
    # maybe a better vertex could be picked - smarter... with small list size...
    v = G.vertices()[0]
    Lv = copy(L[v])
    for c in Lv:
        L[v] = [c]
        if is_G_Lcolorable(G,L):
            return True
    return False

def is_L_choosable_generate_L(G_in,L_in,available,simplify_early):
    if simplify_early:
        G = G_in.copy()
        L = deepcopy(L_in)
        simplify(G,L)
        if clearly_colorable(G,L): return True
        if clearly_not_colorable(G,L): 
            print "Clearly not L-colorable with lists",L
            print G.to_dictionary()
            return False
    else:
        G = G_in
        L = L_in
    
    # find v such that L is full of zeros...
    for v in G.vertices():
        if L[v][0] == 0:
            #print "Fixing v",v
            for possible_list in available[len(L[v])]:
                L[v] = copy(possible_list)
                if not is_L_choosable_generate_L(G,L,available,simplify_early):
                    return False
            L[v] = [ 0 for x in range(len(L[v])) ]
            return True            
     
    #print "Testing list assignment",L  
    # Now all lists are assigned - we need to try to find coloring
    # from the lists... 
    if is_G_Lcolorable(G,L):
        return True
    print "Not extendable list is",L
    return False
    
def is_L_choosable_generate_L_from_first(G_in,L_in,available,simplify_early):
    G = G_in.copy()
    L = deepcopy(L_in)
    simplify(G,L)
    if clearly_colorable(G,L): return True
    if clearly_not_colorable(G,L): return False
    
    #print "Using available",available
    
    # Assign lists to vertices that have no choice in lists
    for v in G.vertices():
        #print "v=",v,"len(L[v])=",len(L[v]),"available[len(L[v])]=",available[len(L[v])]
        if len(available[len(L[v])]) == 1:
            L[v] = copy(available[len(L[v])][0])

    #print "Preassigned lists",L

    # Try to find one unassigned...
    for v in G.vertices():
       if L[v][0] == 0:
           L[v] = copy(available[len(L[v])][0])
           #print "Preassigned for",v,"and L=",L
           return is_L_choosable_generate_L(G,L,available,simplify_early)
               
    return is_L_choosable_generate_L(G,L,available,simplify_early)
 

def is_L_choosable(G,L,available,simplify_early,name):
    ''' Test if a graph is L-choosable

    Args:
        G: Graph
        L: List, where every entry entry corresponds to a vertex
           and it is also a list. The inner lists shoul be lists
           of 0 of length as the number of colors. Also possible
           to actually specify the colors.
        simplify_early: If there is some testing on backtracking and
           coloring the lists, it may be worth it to call function
           simplify often. This control the behavior. Difference
           should be only in speed, not True/False answer.
        name: Name of the graph. It is printed with error messages.
    '''
    simplify(G,L)
    if clearly_colorable(G,L):
        print "Greedy coloring works" 
        return True
    if clearly_not_colorable(G,L): return False
    
    # If not connected, try components separately
    if not G.is_connected():
        print "Not connected graph - trying compoments separately"
        for H in G.connected_components_subgraphs():
            if not is_L_choosable(H,L,available,simplify_early,name):
                return False
        return True
            
    f = [len(l) for l in L]
    if isAlonTarsi(G,f):
        print "Alon-Tarsi works"
        return True
    else:
        print "Alon-Tarsi does not work... for",name,"trying to generate lists --- NEEDS TO BE TESTED BY HAND"
    
    
    #print "Alon-Failed for G with adjacency matrix",G.adjacency_matrix()
    #G.show()
    #return False    
    #print available
    return is_L_choosable_generate_L_from_first(G,L,available,simplify_early)    





# Available lists - for every size we have a list of lists that should be tested....
def generate_available_lists(colors):
    '''Generates a list of possible lists of colors of size up to 5.

    Args:
        colors: list of colors to choose from
    '''

    L = [] # no list for zero
    #for i in range(len(colors)+1):
    for i in range(6):
        L.append(findsubsets(colors,i))
    return L


####################################################################



# Instead of saying list sizes, we say number of
# external neighbors 
def create_list_sizes(G, external_neighbors, maxdegree=3, listsize=5):
    '''Creates a list sizes of every vertex in G.

    It starts with listize and substract maxdegree for every
    external neighbor and also looks at external neighbors of neighbors.
    Args:
        G: Graph
        external_neighbors: list of external neighbors for every vertex.
        maxdegree: maxdegree of a graph where G is a reducible configuration
        listsize: initial/maximum list size
    '''
    list_sizes = []
    for v in G.vertices():
        listsize_v = listsize
        listsize_v -= external_neighbors[v]*(maxdegree-1)
        for u in G.neighbors(v):
            listsize_v -= external_neighbors[u]
        list_sizes.append(listsize_v)
    return list_sizes


def make_partition_list(G,L):
    '''Creates a partition of vertices of G based on list sizes.

    Usefull for drawing functions such as draw_G_with_external_neighbors
    Args:
        G: Graph
        L: List of lists for every vertex correspondig to the colors in list
    '''
    max_list_size = max([len(t) for t in L])
    list_size_partition=[[] for i in range(max_list_size+1) ]
    for v in G.vertices():
        list_size_partition[len(L[v])].append(v)  
    return list_size_partition

def draw_G_with_external_neighbors(G,external_neighbors,name,list_size_partition=None):
    ''' Makes a drawing of G, where external neighbors are added.

    Args:
        G: Graph
        external_neighbors: list of number of external neighbors for each vertex.
        name: Name of the graph to be drawn in the image
        list_size_partition: Partition of vertices according to list sizes. Will make
            them drawn with different colors.
    '''
    G = G.copy()
    external_edges=dict()
    external_edges["blue"]=[]
    for v in G.vertices():
        for i in range(external_neighbors[v]):
            u = G.add_vertex() 
            G.add_edge(u,v)
            external_edges["blue"].append([u,v])
    if list_size_partition:
        G.graphplot(partition=list_size_partition,edge_colors=external_edges).plot(title="{} with external".format(name)).show()
    else: 
        G.graphplot(edge_colors=external_edges).plot(title="{} with external".format(name)).show() 


# with_external_neighbors is a dictionary for all nexternal counts >= 1
def process_graph(G,with_external_neighbors,simplify_early=True,only_plot=False,name=None,maxdegree=3,colors=5, reducer_edges=[],precolored_vertices=[],draw_graphs=True,print_stephen=False):
    '''Test graph G, possible just plot or write in different notation.

    Args:
        G: Graph
        with_external_neighbors: dictionary whose keys are number of external neighbors
           and entires are lists of vertices with the degree. So it could be used for
           more general problem than just one external neighbor.
        simplify_early: In generating colorings, one may call simplify often (or not).
           It seems to make it faster if called often.
        only_plot: Only draws the graph but does not actually try to check coloring.
           Usefull to test if input is correct.
        name: name of the graph, usefull to identify output if graphs are processed
           concecutively
        maxdegree: maximum degree of a graph, where G might be a reducible subgraph
        colors: number of colors in 'full' lists
        reducer_edges: If G is removed from big graph, it may be replaced by edges
           which will restrict the possible colorings of external neighbors. However,
           this is used ONLY when generating output for Stephen. It would be for future
           use.
        precolored_vertices: unsued
        draw_graphs: True/False if graphs should be drawn
        print_stephen: True/False if Stephen's output should be generated
    '''
    if print_stephen:
        create_stephen_output(G,with_external_neighbors,maxdegree,colors,reducer_edges)
        return
    available = generate_available_lists(range(1,colors+1))
    #print available
    G=G.copy()
    external_neighbors=[0]*G.order()
    
    for d in with_external_neighbors:
        for v in with_external_neighbors[d]:
            external_neighbors[v] = d
            
    #print "Order of printed graphs: G, G with external neighbors, conflict graph, simplified reduced graph"
    if name != None:
        print "Processing graph",name
    list_sizes = create_list_sizes(G, external_neighbors,maxdegree,colors)
    if draw_graphs:
        print "List sizes=",list_sizes
    for v in G.vertices():
        if list_sizes[v] <= 0:
            print "List sizes <= 0. Clearly not colorable."
            if draw_graphs:
                G.show()
                draw_G_with_external_neighbors(G,external_neighbors, name)
            return
            
    list_size_partition=[[] for i in range(max(list_sizes)+1) ]
    #print "" list_size_partition
    for v in G.vertices():
        list_size_partition[list_sizes[v]].append(v)  
    #print list_size_partition               
    L = [ [0 for x in range(list_sizes[k])] for k in G.vertices() ]
    X = make_conflict_graph(G)
    
    #print X.vertices()
    
    if draw_graphs:
        G.graphplot(partition=list_size_partition).plot(title="{}".format(name)).show()
        draw_G_with_external_neighbors(G,external_neighbors, name)
        X.graphplot(partition=list_size_partition).plot(title="{} neighbor".format(name)).show()
     
    simplify(X,L)
    if draw_graphs:
        X.graphplot(partition=make_partition_list(X,L)).plot(title="{} neighbor simplified".format(name)).show() 
        
    #print X.vertices()

    
    if only_plot == False:
        #print "Testing..."
        if is_L_choosable(X,L,available,simplify_early,name):
            print ":-) The graph ",name," is reducible!"
        else:
            print ":-( The graphs ",name," is not reducible"
        print ""
            

def process_subcubic_graph(G,with_external_neighbor,simplify_early=True,only_plot=False,name=None,maxdegree=3,colors=5, reducer_edges=[], precolored_vertices=[],draw_graphs=False,print_stephen=False):
    '''Simplification for process_graph with with_external_neighbor.

    Args:
        Same as for process_graph with exception: 
            with_external_neighbor: list of vertices that have ONE external neighbor
    '''
    with_external_neighbors={1:with_external_neighbor}
    process_graph(G, with_external_neighbors, simplify_early,only_plot, name, maxdegree, colors, reducer_edges, precolored_vertices,draw_graphs,print_stephen)            


def reorder(G,order):
    # order gives a new order of the vertices; order[0] becomes the first vertex, order[1] the next, etc
    # we need to invert order to create the permutation for relabeling
    perm=dict()
    for i,v in enumerate(order):
        perm[v]=i
    G.relabel(perm,inplace=True)  # note that the pos dict is also permuted


def create_stephen_output(G,with_external_neighbors,maxdegree=3,colors=5,reducer_edges=[]):
    '''Create output for using Stephen Harke's program.

    The Stephen's program is obtainable here:
    http://www.math.ucdenver.edu/~hartkes/math/data/data.php
    Note it does not actually do list coloring but just ordinary coloring.
    However, it may give some confidence.
    '''
    #G.show()
    reduced=G.order()

    external_neighbors=[0]*G.order()
    
    for d in with_external_neighbors:
        for v in with_external_neighbors[d]:
            external_neighbors[v] = d
    
    L = G.copy();
    # adding leaves
    for v in G.vertices():
        for i in range(external_neighbors[v]):
            u = L.add_vertex() 
            L.add_edge(u,v)
            
    leaves = L.order()- G.order()
    #L.show()
    
    # adding stems
    S = L.copy()
    for v in range(G.order(),L.order()):
        for i in range(maxdegree-1):
            u = S.add_vertex() 
            S.add_edge(u,v)
    #S.show()
    
    
    order=range(G.order(),S.order())+range(G.order())
    reorder(S,order)    
    
    #S.show()
    
    # reordering reducer_edges
    # reducer graph...
    R = S.copy()
    
    extra_edges=[]
    first_orig = S.order()-G.order()
    def small_neighbor(x, R):
        for v in R.neighbors(x):
            if v < first_orig:
                return v
        print "ERROR - vertex has no external neighbor"
        return -1
    for e in reducer_edges:
        extra_edges.append([small_neighbor(x+S.order()-G.order(), R) for x in e ])
    R.add_edges(extra_edges)
    #R.show()
        
    print "Edges for reduction", extra_edges
    
    Sc = make_conflict_graph(S)
    #Sc.show()
    
    Rc = make_conflict_graph(R)
    #Rc.show()
    
    X = Sc.copy()
    
    orig_vertices=S.order()-G.order()
    for e in Rc.edges():
        if e[0] < orig_vertices and e[1] < orig_vertices:
            X.add_edge(e)    
    #X.show()
    
    
    # reorder the vertices beyond the precoloring to be more efficient
    # we'll choose the next vertex to have the most potential restrictions, ie, the most neighbors already colored, ie before it.
    num_verts_to_precolor=S.order()-G.order()
    order=range(num_verts_to_precolor)
    unordered=range(num_verts_to_precolor,S.order())
    while len(unordered)>0:
        num_colored_nbrs=[]
        for i,v in enumerate(unordered):
            num_nbrs=0
            for x in order:
                if X.has_edge(v,x):
                    num_nbrs+=1
            num_colored_nbrs.append(num_nbrs)
        i=num_colored_nbrs.index(max(num_colored_nbrs))
        order.append(unordered[i])
        unordered.pop(i)
    reorder(X,order)
    
    #X.show()
    print "Stephen's program input:" 
    print "%d,%d,%s\n" % (colors,num_verts_to_precolor,X.graph6_string())
     


def try_adding_extra_edges(G,with_external_neighbor,name,already_tested=[]):
    '''Trying to test G with extra edges added in place of external neighbors.
    '''
    newly_tested = deepcopy(already_tested)
    for extra_edge in itertools.combinations(with_external_neighbor, 2):
        if G.distance(extra_edge[0], extra_edge[1]) < 5:
            continue
        Gadd = G.copy()
        Gadd.add_edge(extra_edge)
        if Gadd.girth() < 6:
            continue
        if Gadd.is_planar() == False:
            continue
        #Gadd.show()
        Gadd_with_external_neighbor = copy(with_external_neighbor)
        Gadd_with_external_neighbor.remove(extra_edge[0])
        Gadd_with_external_neighbor.remove(extra_edge[1])
        #print Gadd_with_external_neighbor
        operationname = "{}E{}".format(extra_edge[0],extra_edge[1])
        nameadd=name+"+"+ operationname
        if operationname not in newly_tested:
            newly_tested.append(operationname)
            process_subcubic_graph(Gadd,Gadd_with_external_neighbor,name=nameadd,draw_graphs=False,print_stephen=False)
            try_adding_extra_edges(Gadd,Gadd_with_external_neighbor,nameadd,newly_tested)
        #else:
        #    print "Symmetric  graph",name+"+"+ operationname
        #    print

def try_adding_common_neighbor(G,with_external_neighbor,name,maxv=None, already_tested =[]):
    '''Tests if G with some vertices having common external neighbors is colorable.
    '''
    if maxv == None:
        maxv = G.order()
    newly_tested = deepcopy(already_tested)
    for extra_edge in itertools.combinations(with_external_neighbor, 2):
        if extra_edge[0] > maxv or extra_edge[1] > maxv:
            continue
        if G.distance(extra_edge[0], extra_edge[1]) < 4:
            continue
        Gadd = G.copy()
        v=Gadd.add_vertex()
        #print v,extra_edge[0],extra_edge[1]
        Gadd.add_edge(v,extra_edge[0])
        Gadd.add_edge(v,extra_edge[1])
        if Gadd.girth() < 6:
            continue
        if Gadd.is_planar() == False:
            continue
        #Gadd.show()
        Gadd_with_external_neighbor = copy(with_external_neighbor)
        Gadd_with_external_neighbor.remove(extra_edge[0])
        Gadd_with_external_neighbor.remove(extra_edge[1])
        Gadd_with_external_neighbor.append(v)
        #print Gadd_with_external_neighbor
        operationname = "{}V{}".format(extra_edge[0],extra_edge[1])
        nameadd=name+"+"+ operationname
        if operationname not in newly_tested:
            newly_tested.append(operationname)
            process_subcubic_graph(Gadd,Gadd_with_external_neighbor,name=nameadd,draw_graphs=False,print_stephen=False)
            try_adding_common_neighbor(Gadd, Gadd_with_external_neighbor, nameadd, None, newly_tested) # None used to be maxv
            try_adding_extra_edges(Gadd,Gadd_with_external_neighbor,name=nameadd)
        #else:
        #    print "Symmetric  graph",name+"+"+ operationname
        #    print


def try_identifying_twovertices(G,with_external_neighbor,name):
    '''Tests if G with some identified vertices is reducible.
    '''
    for extra_edge in itertools.combinations(with_external_neighbor, 2):
        if (G.degree(extra_edge[0]) != 1) or  (G.degree(extra_edge[1]) != 1):
            continue
        if G.distance(extra_edge[0], extra_edge[1]) < 5:
            continue
        Gadd = G.copy()
        v = Gadd.neighbors(extra_edge[1])[0]
        Gadd.add_edge(v,extra_edge[0])
        Gadd.delete_edge(v,extra_edge[1])
        if Gadd.girth() < 6:
            continue
        if Gadd.is_planar() == False:
            continue
        #Gadd.show()
        Gadd_with_external_neighbor = copy(with_external_neighbor)
        Gadd_with_external_neighbor.remove(extra_edge[0])
        Gadd_with_external_neighbor.remove(extra_edge[1])
        #print Gadd_with_external_neighbor
        nameadd=name+"+{}I{}".format(extra_edge[0],extra_edge[1])
        process_subcubic_graph(Gadd,Gadd_with_external_neighbor,name=nameadd,draw_graphs=False,print_stephen=False)
        try_identifying_twovertices(Gadd,Gadd_with_external_neighbor,name=nameadd)
        try_adding_common_neighbor(Gadd, Gadd_with_external_neighbor, nameadd)
        try_adding_extra_edges(Gadd,Gadd_with_external_neighbor,name=nameadd)


def try_everything(G,with_external_neighbor,name):
    '''Tests if G is reducible.

    Test if G is reducible, which includes testing G itself but also all
    other graphs that contain G. This means - maybe some vertices of G are actually
    identified, or some vertices of G do not have external neighbor but they are
    connected to each other. And finally, some of the vertices may have common
    external neighbor. Notice that these operations need to be tested since they
    change the conflict graph induced on vertices of G.
    
    Args:
        G: Graph
        with_external_neighbor: List of vertices, which have external neighbor
        name: Name of the graph G
    '''
    process_subcubic_graph(G,with_external_neighbor,name=name,draw_graphs=False,print_stephen=False)
    try_adding_extra_edges(G,with_external_neighbor,name)
    try_adding_common_neighbor(G,with_external_neighbor,name)
    try_identifying_twovertices(G,with_external_neighbor,name)



print "Program loaded"


# Usage for graphs:

#try_everything(G,with_external_neighbor,name=name)
#print process_subcubic_graph(G,with_external_neighbor,simplify_early=False,only_plot=False,name=name,maxdegree=3,colors=5, reducer_edges=[], precolored_vertices=[],draw_graphs=True,print_stephen=False)


################################################# Now list of graphs to test


#=========
#C_2_2
#=========


G=Graph({0: [1, 5, 6], 1:[0,2],  2:[1,3],  3:[2,4], 4:[3,5,8], 8:[4,7], 7:[6,8], 6:[0,7],  9:[8], 10:[9,11], 11:[3] })
with_external_neighbor=[1,2,7,6,9,10,11]
name="C_2_2"
try_everything(G,with_external_neighbor,name=name)

#==============
#C_7_1 (C39)
#==============


Adjacency_Matrix=[[0,1,0,0,0,0,1,1],
[1,0,1,0,0,0,0,0],
[0,1,0,1,0,0,0,0],
[0,0,1,0,1,0,0,0],
[0,0,0,1,0,1,0,0],
[0,0,0,0,1,0,1,0],
[1,0,0,0,0,1,0,0],
[1,0,0,0,0,0,0,0]]
with_external_neighbor=[1,2,4,5,6,7]
G = Graph(matrix(Adjacency_Matrix))
name="C_7_1"
try_everything(G,with_external_neighbor,name=name)



#=========
#C_7_2
#=========

G = Graph({0:[1,6,8],1:[0,2],2:[1,3],3:[2,4,7],4:[3,5,12],5:[4,6],6:[0,5,11],7:[3,14],8:[0,9],9:[8,10],10:[9,11],11:[6,10],12:[4,13],13:[12,14],14:[13,7]}); 
with_external_neighbor=[1,9,10,11,5,2,12,13,14]
name="C_7_2"
try_everything(G,with_external_neighbor,name=name)


#=================
#C_7_3
#=================

Adjacency_Matrix=[[0,1,0,0,0,0,1,0,0,0,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0],
[0,1,0,1,0,0,0,1,0,0,0,0],
[0,0,1,0,1,0,0,0,0,0,0,0],
[0,0,0,1,0,1,0,0,0,0,0,1],
[0,0,0,0,1,0,1,0,1,0,0,0],
[1,0,0,0,0,1,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,1,0,1,0],
[0,0,0,0,0,0,0,0,0,1,0,1],
[0,0,0,0,1,0,0,0,0,0,1,0]]

with_external_neighbor=[3,7,1,0,6,9,10,11]
G = Graph(matrix(Adjacency_Matrix))
name="C_7_3"
try_everything(G,with_external_neighbor,name=name)


#=========
#C_7_4
#=========

Adjacency_Matrix=[[0,1,0,0,0,0,1,1,0,0,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0],
[0,1,0,1,0,0,0,0,0,0,0,0],
[0,0,1,0,1,0,0,0,0,0,0,0],
[0,0,0,1,0,1,0,0,0,0,0,0],
[0,0,0,0,1,0,1,0,0,0,0,1],
[1,0,0,0,0,1,0,0,1,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,1,0,0],
[0,0,0,0,0,0,0,0,1,0,1,0],
[0,0,0,0,0,0,0,0,0,1,0,1],
[0,0,0,0,0,1,0,0,0,0,1,0]]

with_external_neighbor=[8,9,10,1,2,3,4,7]
G = Graph(matrix(Adjacency_Matrix))
name="C_7_4"
try_everything(G,with_external_neighbor,name=name)

#=========
#C_7_5
#=========


Adjacency_Matrix=[(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0),
 (1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0),
 (0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0),
 (0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1),
 (0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0),
 (0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0),
 (1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0),
 (0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0),
 (0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0),
 (0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0),
 (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1),
 (0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0)]

with_external_neighbor=[7,5,9,10,11,2,1,0]
G = Graph(matrix(Adjacency_Matrix))
name="C_7_5"
try_everything(G,with_external_neighbor,name=name)





#==========
#C_8_1 (C27)
#==========

Adjacency_Matrix=[[0,1,0,0,0,0,0,1],
[1,0,1,0,0,0,0,0],
[0,1,0,1,0,0,0,0],
[0,0,1,0,1,0,0,0],
[0,0,0,1,0,1,0,0],
[0,0,0,0,1,0,1,0],
[0,0,0,0,0,1,0,1],
[1,0,0,0,0,0,1,0]]
with_external_neighbor=[1,2,3,5,6,7]

G = Graph(matrix(Adjacency_Matrix))
name="C_8_1"
try_everything(G,with_external_neighbor,name=name)

#==========
#C_8_2 (C28)
#==========

Adjacency_Matrix=[[0,1,0,0,0,0,0,1,1,0],
[1,0,1,0,0,0,0,0,0,0],
[0,1,0,1,0,0,0,0,0,0],
[0,0,1,0,1,0,0,0,0,0],
[0,0,0,1,0,1,0,0,0,0],
[0,0,0,0,1,0,1,0,0,0],
[0,0,0,0,0,1,0,1,0,1],
[1,0,0,0,0,0,1,0,0,0],
[1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0]]
with_external_neighbor=[1, 2, 4, 5, 9, 7, 8]

G = Graph(matrix(Adjacency_Matrix))
name="C_8_2"
try_everything(G,with_external_neighbor,name=name)

#==========
#C_8_3 (C42) - fixed
#==========

G = Graph({0: [1, 7], 1: [0, 2], 2: [1, 3], 3: [2, 4], 4: [3, 5, 8], 5: [4, 6], 6:
[5, 7], 7: [0, 6], 8: [4], 9:[3,10], 11:[10,8]})
with_external_neighbor=[1, 2, 5, 6, 7, 9, 10, 11]
name="C_8_3"


#==========
#C_8_4 (C43)
#==========

G = Graph({0: [1, 7, 8], 1: [0, 2, 11], 2: [1, 3], 3: [2, 4], 4: [3, 5], 5: [4, 6], 6: [5, 7], 7: [0, 6], 8: [0, 9], 9: [8, 10], 10: [9, 11], 11: [1, 10]})
with_external_neighbor=[2, 3, 4, 6, 7, 9, 10, 11]
name="C_8_4"
try_everything(G,with_external_neighbor,name=name)

#==========
#C_8_5 (C44)
#==========

G = Graph({0: [1, 7, 8], 1: [0, 2, 11], 2: [1, 3], 3: [2, 4], 4: [3, 5], 5: [4, 6], 6: [5, 7], 7: [0, 6], 8: [0, 9], 9: [8, 10], 10: [9, 11], 11: [1, 10]})
with_external_neighbor=[2, 4, 5, 6, 7, 9, 10, 11]
name="C_8_5"
try_everything(G,with_external_neighbor,name=name)

#==========
#C_8_6 (C31) - fixed
#==========

G = Graph({0: [1, 7, 11], 1: [0, 2], 2: [1, 3, 8], 3: [2, 4], 4: [3, 5, 9], 5: [4, 6], 6: [5, 7, 10], 7: [0, 6], 8: [2], 9: [4], 10: [6], 11: [0],  12:[11,13], 14:[13,1]})
name="C_8_6"
with_external_neighbor=[8, 3, 9, 5, 10, 7, 12, 13, 14] 
try_everything(G,with_external_neighbor,name=name)


#==========
#C_8_7 (C30)
#==========

Adjacency_Matrix=[[0,1,0,0,0,0,0,1,0,1,0],
[1,0,1,0,0,0,0,0,0,0,0],
[0,1,0,1,0,0,0,0,0,0,0],
[0,0,1,0,1,0,0,0,1,0,0],
[0,0,0,1,0,1,0,0,0,0,0],
[0,0,0,0,1,0,1,0,0,0,0],
[0,0,0,0,0,1,0,1,0,0,1],
[1,0,0,0,0,0,1,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0]]
with_external_neighbor=[1, 2, 8, 4, 5, 10, 7, 9]

G = Graph(matrix(Adjacency_Matrix))
name="C_8_7"
try_everything(G,with_external_neighbor,name=name)

#==========
#C_8_8 (C37)
#==========

G = Graph({0: [1, 7, 8], 1: [0, 2, 11], 2: [1, 3], 3: [2, 4, 12], 4: [3, 5], 5: [4, 6, 13], 6:
[5, 7], 7: [0, 6], 8: [0, 9], 9: [8, 10], 10: [9, 11], 11: [1, 10], 12: [3], 13: [5]})
with_external_neighbor=[2, 4, 6, 7, 8, 9, 10 , 12, 13]
name="C_8_8"
try_everything(G,with_external_neighbor,name=name)

#==========
#C_8_9 (C38)
#==========

G = Graph({0: [1, 7, 8], 1: [0, 2, 11], 2: [1, 3, 12], 3: [2, 4], 4: [3, 5, 13], 5: [4, 6], 6:
[5, 7], 7: [0, 6], 8: [0, 9], 9: [8, 10], 10: [9, 11], 11: [1, 10], 12: [2], 13: [4]})
with_external_neighbor=[3, 5, 6, 7, 9, 10, 11, 12, 13]

name="C_8_9"
try_everything(G,with_external_neighbor,name=name)


#==============
#C_9_1 
#==============

Adjacency_Matrix=[[0,1,0,0,0,0,0,0,1,0,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0],
[0,1,0,1,0,0,0,0,0,0,0,0],
[0,0,1,0,1,0,0,0,0,1,0,0],
[0,0,0,1,0,1,0,0,0,0,0,0],
[0,0,0,0,1,0,1,0,0,0,0,1],
[0,0,0,0,0,1,0,1,0,0,0,0],
[0,0,0,0,0,0,1,0,1,0,0,0],
[1,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,1,0,1],
[0,0,0,0,0,1,0,0,0,0,1,0]]



with_external_neighbor=[9,10,11,2,1,8,7,6]
G = Graph(matrix(Adjacency_Matrix))
name="C_9_1"
try_everything(G,with_external_neighbor,name=name)


#==============
#C_9_2
#==============


Adjacency_Matrix=[[0,1,0,0,0,0,0,0,1,0,0],
[1,0,1,0,0,0,0,0,0,0,0],
[0,1,0,1,0,0,0,0,0,0,0],
[0,0,1,0,1,0,0,0,0,1,0],
[0,0,0,1,0,1,0,0,0,0,0],
[0,0,0,0,1,0,1,0,0,0,1],
[0,0,0,0,0,1,0,1,0,0,0],
[0,0,0,0,0,0,1,0,1,0,0],
[1,0,0,0,0,0,0,1,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0]]


with_external_neighbor=[1,2,9,4,10,6,7,8]
G = Graph(matrix(Adjacency_Matrix))
name="C_9_2"
try_everything(G,with_external_neighbor,name=name)

#==============
#C_9_3
#==============

Adjacency_Matrix=[[0,1,0,0,0,0,0,0,1,0,0],
[1,0,1,0,0,0,0,0,0,0,0],
[0,1,0,1,0,0,0,0,0,0,0],
[0,0,1,0,1,0,0,0,0,1,0],
[0,0,0,1,0,1,0,0,0,0,0],
[0,0,0,0,1,0,1,0,0,0,0],
[0,0,0,0,0,1,0,1,0,0,1],
[0,0,0,0,0,0,1,0,1,0,0],
[1,0,0,0,0,0,0,1,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0]]


with_external_neighbor=[1,9,4,5,10,7,8,2]
G = Graph(matrix(Adjacency_Matrix))
name="C_9_3"
try_everything(G,with_external_neighbor,name=name)

#==============
#C_9_4
#==============

Adjacency_Matrix=[[0,1,0,0,0,0,0,0,1,0,0,0,1],
[1,0,1,0,0,0,0,0,0,0,0,0,0],
[0,1,0,1,0,0,0,0,0,0,0,0,0],
[0,0,1,0,1,0,0,0,0,1,0,0,0],
[0,0,0,1,0,1,0,0,0,0,0,0,0],
[0,0,0,0,1,0,1,0,0,0,1,0,0],
[0,0,0,0,0,1,0,1,0,0,0,0,0],
[0,0,0,0,0,0,1,0,1,0,0,1,0],
[1,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0]]

with_external_neighbor=[9,4,10,6,2,1,12,8,11]
G = Graph(matrix(Adjacency_Matrix))
name="C_9_4"
try_everything(G,with_external_neighbor,name=name)


#==============
#C_10_1
#==============

G = Graph({0: [1, 9], 1: [0, 2], 2: [1, 3], 3: [2, 4, 10], 4: [3, 5], 5: [4, 6], 6: [5, 7], 7: [6, 8], 8: [7, 9], 9: [0, 8], 10: [3], 11:[10,12], 13:[12,2]})
with_external_neighbor=[1,9,8,7,5,4,11,12,13]
name="C_10_1"
try_everything(G,with_external_neighbor,name=name)


#==============
#C_10_2
#==============


G=Graph({0: [1, 9], 1: [0, 2], 2: [1, 3], 3: [2, 4], 4: [3, 5], 5: [4, 6, 10], 6: [5, 7], 7: [6, 8, 12], 8: [7, 9], 9: [0, 8, 11], 10: [5], 11: [9], 12: [7], 13:[12,14], 15:[14,8]} )
with_external_neighbor=[0,1,3,4,10,6,11, 13, 14, 15]
name="C_10_2"
try_everything(G,with_external_neighbor,name=name)



#### These two take very long time

#=========
#C_2_1
#=========

Adjacency_Matrix=[[0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0],
                  [1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0],
                  [0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
                  [0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0],
                  [0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0],
                  [1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
                  [1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1],
                  [0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0],
                  [0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0],
                  [0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0],
                  [0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0],
                  [0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0],
                  [0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0],
                  [0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
                  [0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1],
                  [0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0]]

with_external_neighbor=[8,7,15,14,13,2,10,11,12]
G = Graph(matrix(Adjacency_Matrix))
name="C_2_1"
try_everything(G,with_external_neighbor,name=name)




#==============
#C_10_3
#==============


G=Graph({0: [1, 9], 1: [0, 2, 11], 2: [1, 3], 3: [2, 4, 10], 4: [3, 5], 5: [4, 6, 14], 6: [5, 7], 7: [6, 8, 13], 8: [7, 9], 9: [0, 8, 12], 10: [3], 11: [1], 12: [9], 13: [7], 14: [5], 15:[14,16], 17:[16,4]})
with_external_neighbor=[0,2,6,8,10,12,11,13,15,16,17]
name="C_10_3"
try_everything(G,with_external_neighbor,name=name)



